On the Activation Function Dependence of the Spectral Bias of Neural Networks

Neural networks are universal function approximators which are known to generalize well despite being dramatically overparameterized. We study this phenomenon from the point of view of the spectral bias of neural networks. Our contributions are two-fold. First, we provide a theoretical explanation for the spectral bias of ReLU neural networks by leveraging connections with the theory of finite element methods. Second, based upon this theory we predict that switching the activation function to a piecewise linear B-spline, namely the Hat function, will remove this spectral bias, which we verify empirically in a variety of settings. Our empirical studies also show that neural networks with the Hat activation function are trained significantly faster using stochastic gradient descent and ADAM. Combined with previous work showing that the Hat activation function also improves generalization accuracy on image classification tasks, this indicates that using the Hat activation provides significant advantages over the ReLU on certain problems.

==> 3D_noise_CUDA/.ipynb_checkpoints/3D_noise_CUDA-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "17d2d67f",
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "10000\n",
      "epoch: 0\n",
      "epoch: 20\n",
      "epoch: 40\n",
      "epoch: 60\n",
      "epoch: 80\n",
      "epoch: 100\n",
      "epoch: 120\n",
      "epoch: 140\n",
      "epoch: 160\n",
      "epoch: 180\n",
      "epoch: 200\n",
      "epoch: 220\n",
      "epoch: 240\n",
      "epoch: 260\n",
      "epoch: 280\n",
      "epoch: 300\n",
      "epoch: 320\n",
      "epoch: 340\n",
      "epoch: 360\n",
      "epoch: 380\n",
      "epoch: 400\n",
      "epoch: 420\n",
      "epoch: 440\n",
      "epoch: 460\n",
      "epoch: 480\n",
      "epoch: 500\n",
      "epoch: 520\n",
      "epoch: 540\n",
      "epoch: 560\n",
      "epoch: 580\n",
      "epoch: 600\n",
      "epoch: 620\n",
      "epoch: 640\n",
      "epoch: 660\n",
      "epoch: 680\n",
      "epoch: 700\n",
      "epoch: 720\n",
      "epoch: 740\n",
      "epoch: 760\n",
      "epoch: 780\n",
      "epoch: 800\n",
      "epoch: 820\n",
      "epoch: 840\n",
      "epoch: 860\n",
      "epoch: 880\n",
      "epoch: 900\n",
      "epoch: 920\n",
      "epoch: 940\n",
      "epoch: 960\n",
      "epoch: 980\n",
      "epoch: 1000\n",
      "epoch: 1020\n",
      "epoch: 1040\n",
      "epoch: 1060\n",
      "epoch: 1080\n",
      "epoch: 1100\n",
      "epoch: 1120\n",
      "epoch: 1140\n",
      "epoch: 1160\n",
      "epoch: 1180\n",
      "epoch: 1200\n",
      "epoch: 1220\n",
      "epoch: 1240\n",
      "epoch: 1260\n",
      "epoch: 1280\n",
      "epoch: 1300\n",
      "epoch: 1320\n",
      "epoch: 1340\n",
      "epoch: 1360\n",
      "epoch: 1380\n",
      "epoch: 1400\n",
      "epoch: 1420\n",
      "epoch: 1440\n",
      "epoch: 1460\n",
      "epoch: 1480\n",
      "epoch: 1500\n",
      "epoch: 1520\n",
      "epoch: 1540\n",
      "epoch: 1560\n",
      "epoch: 1580\n",
      "epoch: 1600\n",
      "epoch: 1620\n",
      "epoch: 1640\n",
      "epoch: 1660\n",
      "epoch: 1680\n",
      "epoch: 1700\n",
      "epoch: 1720\n",
      "epoch: 1740\n",
      "epoch: 1760\n",
      "epoch: 1780\n",
      "epoch: 1800\n",
      "epoch: 1820\n",
      "epoch: 1840\n",
      "epoch: 1860\n",
      "epoch: 1880\n",
      "epoch: 1900\n",
      "epoch: 1920\n",
      "epoch: 1940\n",
      "epoch: 1960\n",
      "epoch: 1980\n",
      "epoch: 2000\n",
      "epoch: 2020\n",
      "epoch: 2040\n",
      "epoch: 2060\n",
      "epoch: 2080\n",
      "epoch: 2100\n",
      "epoch: 2120\n",
      "epoch: 2140\n",
      "epoch: 2160\n",
      "epoch: 2180\n",
      "epoch: 2200\n",
      "epoch: 2220\n",
      "epoch: 2240\n",
      "epoch: 2260\n",
      "epoch: 2280\n",
      "epoch: 2300\n",
      "epoch: 2320\n",
      "epoch: 2340\n",
      "epoch: 2360\n",
      "epoch: 2380\n",
      "epoch: 2400\n",
      "epoch: 2420\n",
      "epoch: 2440\n",
      "epoch: 2460\n",
      "epoch: 2480\n",
      "epoch: 2500\n",
      "epoch: 2520\n",
      "epoch: 2540\n",
      "epoch: 2560\n",
      "epoch: 2580\n",
      "epoch: 2600\n",
      "epoch: 2620\n",
      "epoch: 2640\n",
      "epoch: 2660\n",
      "epoch: 2680\n",
      "epoch: 2700\n",
      "epoch: 2720\n",
      "epoch: 2740\n",
      "epoch: 2760\n",
      "epoch: 2780\n",
      "epoch: 2800\n",
      "epoch: 2820\n",
      "epoch: 2840\n",
      "epoch: 2860\n",
      "epoch: 2880\n",
      "epoch: 2900\n",
      "epoch: 2920\n",
      "epoch: 2940\n",
      "epoch: 2960\n",
      "epoch: 2980\n",
      "epoch: 3000\n",
      "epoch: 3020\n",
      "epoch: 3040\n",
      "epoch: 3060\n",
      "epoch: 3080\n",
      "epoch: 3100\n",
      "epoch: 3120\n",
      "epoch: 3140\n",
      "epoch: 3160\n",
      "epoch: 3180\n",
      "epoch: 3200\n",
      "epoch: 3220\n",
      "epoch: 3240\n",
      "epoch: 3260\n",
      "epoch: 3280\n",
      "epoch: 3300\n",
      "epoch: 3320\n",
      "epoch: 3340\n",
      "epoch: 3360\n",
      "epoch: 3380\n",
      "epoch: 3400\n",
      "epoch: 3420\n",
      "epoch: 3440\n",
      "epoch: 3460\n",
      "epoch: 3480\n",
      "epoch: 3500\n",
      "epoch: 3520\n",
      "epoch: 3540\n",
      "epoch: 3560\n",
      "epoch: 3580\n",
      "epoch: 3600\n",
      "epoch: 3620\n",
      "epoch: 3640\n",
      "epoch: 3660\n",
      "epoch: 3680\n",
      "epoch: 3700\n",
      "epoch: 3720\n",
      "epoch: 3740\n",
      "epoch: 3760\n",
      "epoch: 3780\n",
      "epoch: 3800\n",
      "epoch: 3820\n",
      "epoch: 3840\n",
      "epoch: 3860\n",
      "epoch: 3880\n",
      "epoch: 3900\n",
      "epoch: 3920\n",
      "epoch: 3940\n",
      "epoch: 3960\n",
      "epoch: 3980\n",
      "epoch: 4000\n",
      "epoch: 4020\n",
      "epoch: 4040\n",
      "epoch: 4060\n",
      "epoch: 4080\n",
      "epoch: 4100\n",
      "epoch: 4120\n",
      "epoch: 4140\n",
      "epoch: 4160\n",
      "epoch: 4180\n",
      "epoch: 4200\n",
      "epoch: 4220\n",
      "epoch: 4240\n",
      "epoch: 4260\n",
      "epoch: 4280\n",
      "epoch: 4300\n",
      "epoch: 4320\n",
      "epoch: 4340\n",
      "epoch: 4360\n",
      "epoch: 4380\n",
      "epoch: 4400\n",
      "epoch: 4420\n",
      "epoch: 4440\n",
      "epoch: 4460\n",
      "epoch: 4480\n",
      "epoch: 4500\n",
      "epoch: 4520\n",
      "epoch: 4540\n",
      "epoch: 4560\n",
      "epoch: 4580\n",
      "epoch: 4600\n",
      "epoch: 4620\n",
      "epoch: 4640\n",
      "epoch: 4660\n",
      "epoch: 4680\n",
      "epoch: 4700\n",
      "epoch: 4720\n",
      "epoch: 4740\n",
      "epoch: 4760\n",
      "epoch: 4780\n",
      "epoch: 4800\n",
      "epoch: 4820\n",
      "epoch: 4840\n",
      "epoch: 4860\n",
      "epoch: 4880\n",
      "epoch: 4900\n",
      "epoch: 4920\n",
      "epoch: 4940\n",
      "epoch: 4960\n",
      "epoch: 4980\n",
      "epoch: 5000\n",
      "epoch: 5020\n",
      "epoch: 5040\n",
      "epoch: 5060\n",
      "epoch: 5080\n",
      "epoch: 5100\n",
      "epoch: 5120\n",
      "epoch: 5140\n",
      "epoch: 5160\n",
      "epoch: 5180\n",
      "epoch: 5200\n",
      "epoch: 5220\n",
      "epoch: 5240\n",
      "epoch: 5260\n",
      "epoch: 5280\n",
      "epoch: 5300\n",
      "epoch: 5320\n",
      "epoch: 5340\n",
      "epoch: 5360\n",
      "epoch: 5380\n",
      "epoch: 5400\n",
      "epoch: 5420\n",
      "epoch: 5440\n",
      "epoch: 5460\n",
      "epoch: 5480\n",
      "epoch: 5500\n",
      "epoch: 5520\n",
      "epoch: 5540\n",
      "epoch: 5560\n",
      "epoch: 5580\n",
      "epoch: 5600\n",
      "epoch: 5620\n",
      "epoch: 5640\n",
      "epoch: 5660\n",
      "epoch: 5680\n",
      "epoch: 5700\n",
      "epoch: 5720\n",
      "epoch: 5740\n",
      "epoch: 5760\n",
      "epoch: 5780\n",
      "epoch: 5800\n",
      "epoch: 5820\n",
      "epoch: 5840\n",
      "epoch: 5860\n",
      "epoch: 5880\n",
      "epoch: 5900\n",
      "epoch: 5920\n",
      "epoch: 5940\n",
      "epoch: 5960\n",
      "epoch: 5980\n",
      "epoch: 6000\n",
      "epoch: 6020\n",
      "epoch: 6040\n",
      "epoch: 6060\n",
      "epoch: 6080\n",
      "epoch: 6100\n",
      "epoch: 6120\n",
      "epoch: 6140\n",
      "epoch: 6160\n",
      "epoch: 6180\n",
      "epoch: 6200\n",
      "epoch: 6220\n",
      "epoch: 6240\n",
      "epoch: 6260\n",
      "epoch: 6280\n",
      "epoch: 6300\n",
      "epoch: 6320\n",
      "epoch: 6340\n",
      "epoch: 6360\n",
      "epoch: 6380\n",
      "epoch: 6400\n",
      "epoch: 6420\n",
      "epoch: 6440\n",
      "epoch: 6460\n",
      "epoch: 6480\n",
      "epoch: 6500\n",
      "epoch: 6520\n",
      "epoch: 6540\n",
      "epoch: 6560\n",
      "epoch: 6580\n",
      "epoch: 6600\n",
      "epoch: 6620\n",
      "epoch: 6640\n",
      "epoch: 6660\n",
      "epoch: 6680\n",
      "epoch: 6700\n",
      "epoch: 6720\n",
      "epoch: 6740\n",
      "epoch: 6760\n",
      "epoch: 6780\n",
      "epoch: 6800\n",
      "epoch: 6820\n",
      "epoch: 6840\n",
      "epoch: 6860\n",
      "epoch: 6880\n",
      "epoch: 6900\n",
      "epoch: 6920\n",
      "epoch: 6940\n",
      "epoch: 6960\n",
      "epoch: 6980\n",
      "epoch: 7000\n",
      "epoch: 7020\n",
      "epoch: 7040\n",
      "epoch: 7060\n",
      "epoch: 7080\n",
      "epoch: 7100\n",
      "epoch: 7120\n",
      "epoch: 7140\n",
      "epoch: 7160\n",
      "epoch: 7180\n",
      "epoch: 7200\n",
      "epoch: 7220\n",
      "epoch: 7240\n",
      "epoch: 7260\n",
      "epoch: 7280\n",
      "epoch: 7300\n",
      "epoch: 7320\n",
      "epoch: 7340\n",
      "epoch: 7360\n",
      "epoch: 7380\n",
      "epoch: 7400\n",
      "epoch: 7420\n",
      "epoch: 7440\n",
      "epoch: 7460\n",
      "epoch: 7480\n",
      "epoch: 7500\n",
      "epoch: 7520\n",
      "epoch: 7540\n",
      "epoch: 7560\n",
      "epoch: 7580\n",
      "epoch: 7600\n",
      "epoch: 7620\n",
      "epoch: 7640\n",
      "epoch: 7660\n",
      "epoch: 7680\n",
      "epoch: 7700\n",
      "epoch: 7720\n",
      "epoch: 7740\n",
      "epoch: 7760\n",
      "epoch: 7780\n",
      "epoch: 7800\n",
      "epoch: 7820\n",
      "epoch: 7840\n",
      "epoch: 7860\n",
      "epoch: 7880\n",
      "epoch: 7900\n",
      "epoch: 7920\n",
      "epoch: 7940\n",
      "epoch: 7960\n",
      "epoch: 7980\n",
      "epoch: 8000\n",
      "epoch: 8020\n",
      "epoch: 8040\n",
      "epoch: 8060\n",
      "epoch: 8080\n",
      "epoch: 8100\n",
      "epoch: 8120\n",
      "epoch: 8140\n",
      "epoch: 8160\n",
      "epoch: 8180\n",
      "epoch: 8200\n",
      "epoch: 8220\n",
      "epoch: 8240\n",
      "epoch: 8260\n",
      "epoch: 8280\n",
      "epoch: 8300\n",
      "epoch: 8320\n",
      "epoch: 8340\n",
      "epoch: 8360\n",
      "epoch: 8380\n",
      "epoch: 8400\n",
      "epoch: 8420\n",
      "epoch: 8440\n",
      "epoch: 8460\n",
      "epoch: 8480\n",
      "epoch: 8500\n",
      "epoch: 8520\n",
      "epoch: 8540\n",
      "epoch: 8560\n",
      "epoch: 8580\n",
      "epoch: 8600\n",
      "epoch: 8620\n",
      "epoch: 8640\n",
      "epoch: 8660\n",
      "epoch: 8680\n",
      "epoch: 8700\n",
      "epoch: 8720\n",
      "epoch: 8740\n",
      "epoch: 8760\n",
      "epoch: 8780\n",
      "epoch: 8800\n",
      "epoch: 8820\n",
      "epoch: 8840\n",
      "epoch: 8860\n",
      "epoch: 8880\n",
      "epoch: 8900\n",
      "epoch: 8920\n",
      "epoch: 8940\n",
      "epoch: 8960\n",
      "epoch: 8980\n",
      "epoch: 9000\n",
      "epoch: 9020\n",
      "epoch: 9040\n",
      "epoch: 9060\n",
      "epoch: 9080\n",
      "epoch: 9100\n",
      "epoch: 9120\n",
      "epoch: 9140\n",
      "epoch: 9160\n",
      "epoch: 9180\n",
      "epoch: 9200\n",
      "epoch: 9220\n",
      "epoch: 9240\n",
      "epoch: 9260\n",
      "epoch: 9280\n",
      "epoch: 9300\n",
      "epoch: 9320\n",
      "epoch: 9340\n",
      "epoch: 9360\n",
      "epoch: 9380\n",
      "epoch: 9400\n",
      "epoch: 9420\n",
      "epoch: 9440\n",
      "epoch: 9460\n",
      "epoch: 9480\n",
      "epoch: 9500\n",
      "epoch: 9520\n",
      "epoch: 9540\n",
      "epoch: 9560\n",
      "epoch: 9580\n",
      "epoch: 9600\n",
      "epoch: 9620\n",
      "epoch: 9640\n",
      "epoch: 9660\n",
      "epoch: 9680\n",
      "epoch: 9700\n",
      "epoch: 9720\n",
      "epoch: 9740\n",
      "epoch: 9760\n",
      "epoch: 9780\n",
      "epoch: 9800\n",
      "epoch: 9820\n",
      "epoch: 9840\n",
      "epoch: 9860\n",
      "epoch: 9880\n",
      "epoch: 9900\n",
      "epoch: 9920\n",
      "epoch: 9940\n",
      "epoch: 9960\n",
      "epoch: 9980\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import torch\n",
    "import numpy as np\n",
    "import torch.nn as nn\n",
    "import torch.nn.functional as F\n",
    "import torch.optim as optim\n",
    "import matplotlib.pyplot as plt\n",
    "import time\n",
    "import sys\n",
    "import math\n",
    "\n",
    "#torch.set_default_tensor_type(torch.DoubleTensor)\n",
    "torch.set_printoptions(precision=16)\n",
    "pi = torch.tensor(np.pi)\n",
    "\n",
    "def hat(var):\n",
    "    return (2*F.relu(var)-4*F.relu(var-0.5)+2*F.relu(var-1))\n",
    "    \n",
    "def g(var):\n",
    "    return torch.sin(2*pi*var)#+torch.sin(3*2*pi*var)\n",
    "\n",
    "def noise(var,w,k):\n",
    "    return w*torch.sin(k*2*pi*var[:,0:1])*torch.sin(k*2*pi*var[:,1:2])*torch.sin(k*2*pi*var[:,2:3])\n",
    "\n",
    "def target(var):\n",
    "    return g(var[:,0:1])*g(var[:,1:2])*g(var[:,2:3])\n",
    "\n",
    "\n",
    "def main(n,width,w,k):\n",
    "    print(n)\n",
    "    \n",
    "    m = 2**7\n",
    "    #x_test = (torch.arange(m+1)/float(m)).view(m+1,1)\n",
    "    #x_test = torch.tensor([[x0, y0] for x0 in x_test for y0 in x_test])\n",
    "    #u_true_test = target(x_test)\n",
    "    \n",
    "    \n",
    "    class model(nn.Module): \n",
    "        def __init__(self,input_size,hidden_size1,num_classes):\n",
    "            super().__init__()\n",
    "            self.fc1 = nn.Linear(input_size, hidden_size1)\n",
    "            self.fc2 = nn.Linear(hidden_size1, num_classes)\n",
    "        def forward(self, x):\n",
    "            #y = self.fc2(hat(self.fc1(x)))\n",
    "            y = self.fc2(hat(100*self.fc1(x)))\n",
    "            #y = self.fc2(F.relu(self.fc1(x)))x\n",
    "            return y\n",
    "    \n",
    "    MSE = nn.MSELoss()\n",
    "    \n",
    "    input_size = 3\n",
    "    hidden_size1 = width\n",
    "    num_classes = 1\n",
    "    num_epochs = 10000\n",
    "    my_model = model(input_size,hidden_size1,num_classes)\n",
    "    my_model = nn.DataParallel(my_model)\n",
    "    my_model = my_model.cuda()\n",
    "    for parameter in my_model.parameters():\n",
    "        nn.init.uniform_(parameter,-0.3,0.3)\n",
    "    \n",
    "    optimizer = optim.Adam(my_model.parameters(), lr=0.001)\n",
    "    err = torch.zeros(num_epochs+1,1)\n",
    "    err_test = torch.zeros(num_epochs+1,1)\n",
    "    epoch_test = []\n",
    "    \n",
    "    for epoch in range(num_epochs):\n",
    "        for param_group in optimizer.param_groups:\n",
    "                param_group['lr'] = 0.001*(0.75**((epoch+1)//250))\n",
    "        \n",
    "        \n",
    "        if epoch%20 == 0:\n",
    "            print('epoch:', epoch)\n",
    "            x_test = torch.rand(100000,3).cuda()\n",
    "            epoch_test.append(epoch)\n",
    "            \n",
    "            #my_model = my_model.cpu()\n",
    "            \n",
    "            u1_test, u_true_test = my_model(x_test).detach(), target(x_test)\n",
    "            \n",
    "#             fig = plt.figure()\n",
    "#             ax = fig.add_subplot(projection='3d')\n",
    "#             ax.scatter(x_test[:,0:1],x_test[:,1:2],u1_test,c=u1_test,marker='.')\n",
    "#             plt.show()\n",
    "            \n",
    "#             fig = plt.figure()\n",
    "#             ax = fig.add_subplot(projection='3d')\n",
    "#             ax.scatter(x_test[:,0:1],x_test[:,1:2],u_true_test,c=u_true_test,marker='.')\n",
    "#             plt.show()\n",
    "            \n",
    "            err_test[epoch] = MSE(u_true_test, u1_test).detach().cpu()\n",
    "            \n",
    "            #my_model = my_model.cuda()\n",
    "            \n",
    "        x_train = torch.rand(n,3).cuda()\n",
    "        u_true, u1 = target(x_train)+noise(x_train,w,k), my_model(x_train)   \n",
    "        loss = MSE(u1,u_true)\n",
    "        optimizer.zero_grad()\n",
    "        loss.backward()\n",
    "        optimizer.step()\n",
    "        err[epoch] = loss.detach().cpu()\n",
    "    \n",
    "    x_train = torch.rand(n,3).cuda()\n",
    "    u_true, u1 = target(x_train)+noise(x_train,w,k), my_model(x_train).detach()\n",
    "    err[epoch+1] = MSE(u1,u_true).detach().cpu()\n",
    "    \n",
    "    x_test = torch.rand(100000,3).cuda()\n",
    "    u_true_test, u1_test = target(x_test), my_model(x_test).detach()\n",
    "    err_test[epoch+1] = MSE(u_true_test, u1_test).detach().cpu()\n",
    "    epoch_test.append(epoch+1)\n",
    "    \n",
    "    err = torch.pow(err,1/2)\n",
    "    err_test = torch.pow(err_test,1/2)\n",
    "    torch.save(err,'Train error history with samples_'+str(n)+'shallow_width_'+str(width)+'freq_'+str(k))\n",
    "    torch.save(err_test,'Test error history with samples_'+str(n)+'shallow_width_'+str(width)+'freq_'+str(k))\n",
    "    \n",
    "    plt.figure()\n",
    "    #plt.title('Train error history with '+str(n)+str(k))\n",
    "    plt.plot(err,linewidth=0.8,label='Train error history with '+str(n)+str(k))\n",
    "    plt.xlabel('epoch')\n",
    "    plt.yscale('log')\n",
    "    plt.ylabel('error')\n",
    "    #plt.legend()\n",
    "    plt.savefig('Train_error_history_with_samples_'+str(n)+'shallow_width_'+str(width)+'freq_'+str(k)+'.pdf', dpi = 900)\n",
    "    plt.show()\n",
    "    \n",
    "    plt.figure()\n",
    "    #plt.title('Test error history with '+str(n))\n",
    "    plt.plot(epoch_test,err_test[epoch_test],linewidth=0.8,label='Test error history with '+str(n)+str(k))\n",
    "    plt.xlabel('epoch')\n",
    "    plt.yscale('log')\n",
    "    plt.ylabel('error')\n",
    "    #plt.legend()\n",
    "    plt.savefig('Test_error_history_with_samples_'+str(n)+'shallow_width_'+str(width)+'freq_'+str(k)+'.pdf', dpi = 900)\n",
    "    plt.show()\n",
    "    \n",
    "    #print(err_test[epoch_test])\n",
    "\n",
    "    return\n",
    "for freq in range(1,6):\n",
    "    \n",
    "    main(n=10000,width=30000,w=0.2,k=freq)\n",
    "\n",
    "# print('done')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "4fc4d2fd",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "8\n"
     ]
    }
   ],
   "source": [
    "print(torch.cuda.device_count())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "3b6c7cbf",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.11"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> 3D_noise_CUDA_ReLU_mag_lr_MNnoise/.ipynb_checkpoints/3D_mise_CUDA_ReLU_mag_lr_MNnoise-checkpoint.ipynb <==
{
 "cells": [],
 "metadata": {},
 "nbformat": 4,
 "nbformat_minor": 5
}


==> 3D_noise_CUDA_ReLU_mag_lr_piBMnoise/.ipynb_checkpoints/3D_noise_CUDA_ReLU_mag_piBMNnoise-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "5a368c56",
   "metadata": {},
   "outputs": [],
   "source": [
    "import torch\n",
    "import numpy as np\n",
    "import torch.nn as nn\n",
    "import torch.nn.functional as F\n",
    "import torch.optim as optim\n",
    "import matplotlib.pyplot as plt\n",
    "import time\n",
    "import sys\n",
    "import math\n",
    "\n",
    "#torch.set_default_tensor_type(torch.DoubleTensor)\n",
    "torch.set_printoptions(precision=16)\n",
    "pi = torch.tensor(np.pi)\n",
    "\n",
    "def hat(var):\n",
    "    return (2*F.relu(var)-4*F.relu(var-0.5)+2*F.relu(var-1))\n",
    "    \n",
    "def g(var):\n",
    "    return torch.sin(2*pi*var)#+torch.sin(3*2*pi*var)\n",
    "\n",
    "def noise(var,w,k):\n",
    "    #return w*torch.sin(k*2*pi*var[:,0:1])*torch.sin(k*2*pi*var[:,1:2])*torch.sin(k*2*pi*var[:,2:3])\n",
    "    var_norm = torch.norm(var,dim=1).unsqueeze(1)\n",
    "    return w*torch.sin(2*pi*k*var_norm)\n",
    "\n",
    "def target(var):\n",
    "    return g(var[:,0:1])*g(var[:,1:2])*g(var[:,2:3])\n",
    "\n",
    "\n",
    "def main(n,width,w,k):\n",
    "    print(n)\n",
    "    \n",
    "    #m = 2**7\n",
    "    #x_test = (torch.arange(m+1)/float(m)).view(m+1,1)\n",
    "    #x_test = torch.tensor([[x0, y0] for x0 in x_test for y0 in x_test])\n",
    "    #u_true_test = target(x_test)\n",
    "    \n",
    "    \n",
    "    class model(nn.Module): \n",
    "        def __init__(self,input_size,hidden_size1,num_classes):\n",
    "            super().__init__()\n",
    "            self.fc1 = nn.Linear(input_size, hidden_size1)\n",
    "            #self.fc2 = nn.Linear(hidden_size1, hidden_size1)\n",
    "            self.fc2 = nn.Linear(hidden_size1, num_classes)\n",
    "            #self.fc3 = nn.Linear(hidden_size1, num_classes)\n",
    "        def forward(self, x):\n",
    "            #y = self.fc2(hat(self.fc1(x)))\n",
    "            #y = self.fc2(hat(100*self.fc1(x)))\n",
    "            #y =self.fc3(F.relu(self.fc2(F.relu(self.fc1(x)))))\n",
    "            y = self.fc2(F.relu(self.fc1(x)))\n",
    "            return y\n",
    "    \n",
    "    MSE = nn.MSELoss()\n",
    "    \n",
    "    input_size = 3\n",
    "    hidden_size1 = width\n",
    "    num_classes = 1\n",
    "    num_epochs = 10000\n",
    "    my_model = model(input_size,hidden_size1,num_classes)\n",
    "    my_model = nn.DataParallel(my_model)\n",
    "    my_model = my_model.cuda()\n",
    "    for parameter in my_model.parameters():\n",
    "        nn.init.uniform_(parameter,-0.3,0.3)\n",
    "    \n",
    "    optimizer = optim.Adam(my_model.parameters(), lr=0.001)\n",
    "    err = torch.zeros(num_epochs+1,1)\n",
    "    err_test = torch.zeros(num_epochs+1,1)\n",
    "    epoch_test = []\n",
    "    \n",
    "    for epoch in range(num_epochs):\n",
    "        for param_group in optimizer.param_groups:\n",
    "                param_group['lr'] = 0.001*(0.85**((epoch+1)//300))\n",
    "        \n",
    "        \n",
    "        if epoch%20 == 0:\n",
    "            print('epoch:', epoch)\n",
    "            x_test = torch.rand(100000,3).cuda()\n",
    "            epoch_test.append(epoch)\n",
    "            \n",
    "            #my_model = my_model.cpu()\n",
    "            \n",
    "            u1_test, u_true_test = my_model(x_test).detach(), target(x_test)\n",
    "            \n",
    "#             fig = plt.figure()\n",
    "#             ax = fig.add_subplot(projection='3d')\n",
    "#             ax.scatter(x_test[:,0:1],x_test[:,1:2],u1_test,c=u1_test,marker='.')\n",
    "#             plt.show()\n",
    "            \n",
    "#             fig = plt.figure()\n",
    "#             ax = fig.add_subplot(projection='3d')\n",
    "#             ax.scatter(x_test[:,0:1],x_test[:,1:2],u_true_test,c=u_true_test,marker='.')\n",
    "#             plt.show()\n",
    "            \n",
    "            err_test[epoch] = MSE(u_true_test, u1_test).detach().cpu()\n",
    "            \n",
    "            #my_model = my_model.cuda()\n",
    "            \n",
    "        x_train = torch.rand(n,3).cuda()\n",
    "        u_true, u1 = target(x_train)+noise(x_train,w,k), my_model(x_train)   \n",
    "        loss = MSE(u1,u_true)\n",
    "        optimizer.zero_grad()\n",
    "        loss.backward()\n",
    "        optimizer.step()\n",
    "        err[epoch] = loss.detach().cpu()\n",
    "    \n",
    "    x_train = torch.rand(n,3).cuda()\n",
    "    u_true, u1 = target(x_train)+noise(x_train,w,k), my_model(x_train).detach()\n",
    "    err[epoch+1] = MSE(u1,u_true).detach().cpu()\n",
    "    \n",
    "    x_test = torch.rand(100000,3).cuda()\n",
    "    u_true_test, u1_test = target(x_test), my_model(x_test).detach()\n",
    "    err_test[epoch+1] = MSE(u_true_test, u1_test).detach().cpu()\n",
    "    epoch_test.append(epoch+1)\n",
    "    \n",
    "    err = torch.pow(err,1/2)\n",
    "    err_test = torch.pow(err_test,1/2)\n",
    "    torch.save(err,'Train error history with samples_'+str(n)+'shallow_width_'+str(width)+'freq_'+str(k))\n",
    "    torch.save(err_test,'Test error history with samples_'+str(n)+'shallow_width_'+str(width)+'freq_'+str(k))\n",
    "    \n",
    "    plt.figure()\n",
    "    #plt.title('Train error history with '+str(n)+str(k))\n",
    "    plt.plot(err,linewidth=0.8,label='Train error history with '+str(n)+str(k))\n",
    "    plt.xlabel('epoch')\n",
    "    plt.yscale('log')\n",
    "    plt.ylabel('error')\n",
    "    #plt.legend()\n",
    "    plt.savefig('Train_error_history_with_samples_'+str(n)+'shallow_width_'+str(width)+'freq_'+str(k)+'.pdf', dpi = 900)\n",
    "    plt.show()\n",
    "    \n",
    "    plt.figure()\n",
    "    #plt.title('Test error history with '+str(n))\n",
    "    plt.plot(epoch_test,err_test[epoch_test],linewidth=0.8,label='Test error history with '+str(n)+str(k))\n",
    "    plt.xlabel('epoch')\n",
    "    plt.yscale('log')\n",
    "    plt.ylabel('error')\n",
    "    #plt.legend()\n",
    "    plt.savefig('Test_error_history_with_samples_'+str(n)+'shallow_width_'+str(width)+'freq_'+str(k)+'.pdf', dpi = 900)\n",
    "    plt.show()\n",
    "    \n",
    "    #print(err_test[epoch_test])\n",
    "\n",
    "    return\n",
    "for freq in range(2,6):\n",
    "    main(n=100000,width=30000,w=0.5,k=freq)\n",
    "    \n",
    "#main(n=100000,width=30000,w=0.5,k=1)\n",
    "print('done')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.11"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> 3D_noise_CUDA_ReLU_magnitude_lr/.ipynb_checkpoints/3D_noise_CUDA_ReLU_magnitude_lr-checkpoint.ipynb <==
{
 "cells": [],
 "metadata": {},
 "nbformat": 4,
 "nbformat_minor": 5
}


==> 3D_noise_CUDA_mag_lr_MNnoise/.ipynb_checkpoints/3D_noise_CUDA_mag_lr_MNnoise-checkpoint.ipynb <==
{
 "cells": [],
 "metadata": {},
 "nbformat": 4,
 "nbformat_minor": 5
}


==> 3D_noise_CUDA_mag_lr_piBMnoise/.ipynb_checkpoints/3D_noise_CUDA_mag_lr_piBMnoise-checkpoint.ipynb <==
{
 "cells": [],
 "metadata": {},
 "nbformat": 4,
 "nbformat_minor": 5
}

